Planar master integrals for two-loop NLO electroweak light-fermion contributions to $g g \rightarrow Z H$

For the two-loop next-to-leading-order electroweak (NLO EW) corrections to $gg \rightarrow ZH$, the light-fermion contributions can be classified into eight distinct topologies. Using the canonical differential-equations method, we perform an analytic computation of the master integrals (MIs) associated with the four planar topologies. Canonical bases are constructed using the Magnus-expansion method, and the resulting alphabets consist of algebraic symbol letters involving nontrivial radicals. We develop a systematic framework for identifying the radical structures of the canonical MIs, enabling their organization into suitable subsystems and, whenever possible, their representation in terms of Goncharov polylogarithms (GPLs) up to $\mathcal{O}(\epsilon^4)$. Only a few MIs at $\mathcal{O}(\epsilon^3)$ and $\mathcal{O}(\epsilon^4)$ are instead represented as one-fold integrals over GPLs, due to the presence of nested square roots that obstruct the simultaneous rationalization of all radicals.

==> C1.m <==
(* ::Package:: *)

(*

Description:

This is the supplementary file of the article
"Planar master integrals for two-loop NLO electroweak light-fermion contributions to $g g \rightarrow Z H$"
by Shu-Xiang Li, Ren-You Zhang, Xiao-Feng Wang, Pan-Feng Li, Xiang-Jie Wei, Yi Wang, Yi Jiang, and Qing-hai Wang.

This file contains the explicit expressions of the canonical master integrals h[60] and h[61] defined in eq. (51) for the C1 branch.
These master integrals are expressed as the Mathematica replacement rules, listed in "MIsC1".


Conventions:

	- Dimensional regularization is implemented in d = 4 - 2 eps dimensions.

	- The integration measure is defined in eq. (3).

	- The variables x, y, z and w are defined in eq. (18), while the variables x1, z1, and w1 are defined in eq. (33)-(34), and subject to the constraint given in eq. (52).

	- Each master integral is expanded as a Taylor series in eps up to the order of eps^4.

	- The involved GPLs in the expressions are replaced by their avatars GPL[n], given by the replacement rules "GPLs" in "B1.m".

*)



MIsC1 =
  {h[60] -> 1 + (5*eps^2*Pi^2)/6 + (101*eps^4*Pi^4)/120 + (22*eps^3*Zeta[3])/3,
   h[61] -> eps*(GPL[7] + GPL[16]) + eps^2*(GPL[13]*GPL[15] - 4*GPL[28] - 2*GPL[5]*GPL[61] +
       2*GPL[5]*GPL[62] + 2*GPL[63] + 2*GPL[64] - 2*GPL[5]*GPL[65] - 2*GPL[15]*GPL[65] +
       2*GPL[5]*GPL[66] + 2*GPL[5]*GPL[67] - 2*GPL[15]*GPL[67] - 2*GPL[5]*GPL[68] + GPL[69] +
       4*GPL[70] + GPL[71] - 2*GPL[72] + 2*GPL[73] - 2*GPL[74] - 2*GPL[75] + 2*GPL[76] - 2*GPL[77] +
       4*GPL[7]*GPL[88] - 4*GPL[15]*GPL[88] - 4*GPL[7]*GPL[89] + 4*GPL[15]*GPL[89] - 4*GPL[91] -
       4*GPL[92] - 4*GPL[93] + 4*GPL[94]) + eps^3*((Pi^2*GPL[7])/2 + (Pi^2*GPL[16])/2 +
       12*GPL[14]*GPL[23] + 6*GPL[15]*GPL[36] + 4*GPL[22]*GPL[61] + 4*GPL[23]*GPL[61] -
       4*GPL[22]*GPL[62] + 8*GPL[23]*GPL[62] + 4*GPL[22]*GPL[65] + 4*GPL[23]*GPL[65] -
       4*GPL[22]*GPL[66] - 4*GPL[23]*GPL[66] + 4*GPL[5]*GPL[65]*GPL[66] - 4*GPL[22]*GPL[67] +
       8*GPL[23]*GPL[67] + 2*GPL[5]*GPL[66]*GPL[67] + 4*GPL[22]*GPL[68] - 8*GPL[23]*GPL[68] -
       2*GPL[5]*GPL[65]*GPL[68] - 4*GPL[5]*GPL[67]*GPL[68] + GPL[13]*GPL[69] - 4*GPL[15]*GPL[71] -
       4*GPL[65]*GPL[72] - 2*GPL[67]*GPL[72] + 8*GPL[15]*GPL[74] - 2*GPL[65]*GPL[75] -
       4*GPL[67]*GPL[75] + 8*GPL[15]*GPL[77] + GPL[15]*GPL[83] - 16*GPL[28]*GPL[88] +
       6*GPL[29]*GPL[88] - 6*GPL[69]*GPL[88] + 16*GPL[28]*GPL[89] + 8*GPL[5]*GPL[61]*GPL[89] -
       8*GPL[5]*GPL[62]*GPL[89] - 8*GPL[63]*GPL[89] - 8*GPL[64]*GPL[89] - 8*GPL[5]*GPL[66]*GPL[89] +
       8*GPL[5]*GPL[68]*GPL[89] + 8*GPL[72]*GPL[89] + 8*GPL[75]*GPL[89] - 4*GPL[13]*GPL[90] +
       8*GPL[65]*GPL[90] + 8*GPL[67]*GPL[90] + 16*GPL[88]*GPL[90] - 16*GPL[89]*GPL[90] +
       16*GPL[15]*GPL[91] - 16*GPL[15]*GPL[94] - 12*GPL[23]*GPL[105] - 6*GPL[15]*GPL[113] +
       16*GPL[137] - 6*GPL[138] + 4*GPL[5]*GPL[260] - 2*GPL[5]*GPL[261] + 2*GPL[5]*GPL[262] -
       4*GPL[5]*GPL[263] - 6*GPL[5]*GPL[264] + 6*GPL[5]*GPL[265] - 8*GPL[266] + 6*GPL[267] -
       4*GPL[268] - 2*GPL[269] - 8*GPL[270] + 6*GPL[271] - 2*GPL[272] - 4*GPL[273] - 6*GPL[274] +
       6*GPL[275] + 6*GPL[276] + 6*GPL[5]*GPL[277] - 6*GPL[5]*GPL[278] - 6*GPL[15]*GPL[279] +
       4*GPL[5]*GPL[280] + 4*GPL[15]*GPL[280] - 4*GPL[5]*GPL[281] - 2*GPL[5]*GPL[282] +
       2*GPL[15]*GPL[282] + 2*GPL[5]*GPL[283] - 6*GPL[15]*GPL[284] + 2*GPL[5]*GPL[285] +
       2*GPL[15]*GPL[285] - 2*GPL[5]*GPL[286] - 4*GPL[5]*GPL[287] + 4*GPL[15]*GPL[287] +
       4*GPL[5]*GPL[288] + GPL[291] + 6*GPL[292] - 4*GPL[293] - 16*GPL[294] + 6*GPL[295] + GPL[296] -
       6*GPL[297] - 6*GPL[298] - 4*GPL[299] - 6*GPL[300] + 6*GPL[301] - 6*GPL[302] + 4*GPL[303] -
       4*GPL[304] + 4*GPL[305] + 2*GPL[306] - 2*GPL[307] + 2*GPL[308] + 8*GPL[309] - 8*GPL[310] +
       8*GPL[311] - 6*GPL[312] + 6*GPL[313] - 6*GPL[314] + 2*GPL[315] - 2*GPL[316] + 2*GPL[317] +
       4*GPL[318] - 4*GPL[319] + 4*GPL[320] + 8*GPL[321] - 8*GPL[322] + 8*GPL[323] -
       6*GPL[5]*GPL[379] - 6*GPL[15]*GPL[379] + 6*GPL[5]*GPL[380] - 6*GPL[15]*GPL[380] + 6*GPL[389] +
       6*GPL[390] - 6*GPL[391] + 6*GPL[392] - 6*GPL[393] - 12*GPL[23]*GPL[433] - 6*GPL[29]*GPL[433] -
       6*GPL[5]*GPL[61]*GPL[433] + 6*GPL[5]*GPL[62]*GPL[433] + 6*GPL[63]*GPL[433] +
       6*GPL[64]*GPL[433] - 2*GPL[5]*GPL[61]*GPL[434] + 2*GPL[63]*GPL[434] +
       2*GPL[5]*GPL[66]*GPL[434] - 2*GPL[72]*GPL[434] + 2*GPL[5]*GPL[62]*GPL[435] +
       2*GPL[64]*GPL[435] - 2*GPL[5]*GPL[68]*GPL[435] - 2*GPL[75]*GPL[435] + 6*GPL[7]*GPL[436] -
       6*GPL[15]*GPL[436] - 6*GPL[7]*GPL[437] + 6*GPL[15]*GPL[437] + 6*GPL[15]*GPL[438] -
       6*GPL[5]*GPL[439] - 6*GPL[15]*GPL[439] + 6*GPL[5]*GPL[440] - 6*GPL[15]*GPL[440] +
       6*GPL[7]*GPL[441] - 6*GPL[15]*GPL[441] - 6*GPL[7]*GPL[442] + 6*GPL[15]*GPL[442] +
       2*GPL[5]*GPL[443] - 2*GPL[15]*GPL[443] + 2*GPL[7]*GPL[444] - 2*GPL[15]*GPL[444] -
       2*GPL[7]*GPL[445] + 2*GPL[15]*GPL[445] - 2*GPL[5]*GPL[446] - 2*GPL[15]*GPL[446] +
       2*GPL[7]*GPL[447] - 2*GPL[15]*GPL[447] - 2*GPL[7]*GPL[448] + 2*GPL[15]*GPL[448] - 6*GPL[449] -
       6*GPL[450] + 6*GPL[451] + 6*GPL[452] + 6*GPL[453] - 6*GPL[454] + 6*GPL[455] - 6*GPL[456] -
       6*GPL[457] - 6*GPL[458] + 6*GPL[459] - 6*GPL[460] + 2*GPL[461] + 2*GPL[462] - 2*GPL[463] -
       2*GPL[464] - 2*GPL[465] + 2*GPL[466] + 2*GPL[467] + 2*GPL[468] - 2*GPL[469] - 2*GPL[470] -
       2*GPL[471] + 2*GPL[472] + 8*GPL[5]*GPL[473] + 8*GPL[15]*GPL[473] - 8*GPL[5]*GPL[474] +
       8*GPL[15]*GPL[474] - 16*GPL[7]*GPL[475] + 16*GPL[15]*GPL[475] + 16*GPL[7]*GPL[476] -
       16*GPL[15]*GPL[476] + 16*GPL[480] - 6*GPL[481] + 16*GPL[482] - 16*GPL[483] - 8*GPL[484] +
       8*GPL[485] - 8*GPL[486] + 8*GPL[487] + 16*GPL[488] + 16*GPL[489] + 16*GPL[490] - 16*GPL[491] -
       16*GPL[492]) + eps^4*((Pi^2*GPL[13]*GPL[15])/2 - 2*Pi^2*GPL[28] - Pi^2*GPL[5]*GPL[61] +
       Pi^2*GPL[5]*GPL[62] + Pi^2*GPL[63] + Pi^2*GPL[64] - Pi^2*GPL[5]*GPL[65] -
       Pi^2*GPL[15]*GPL[65] + 12*GPL[14]*GPL[23]*GPL[65] + Pi^2*GPL[5]*GPL[66] -
       8*GPL[22]*GPL[65]*GPL[66] - 8*GPL[23]*GPL[65]*GPL[66] + Pi^2*GPL[5]*GPL[67] -
       Pi^2*GPL[15]*GPL[67] + 12*GPL[14]*GPL[23]*GPL[67] - 4*GPL[22]*GPL[66]*GPL[67] -
       4*GPL[23]*GPL[66]*GPL[67] - Pi^2*GPL[5]*GPL[68] + 4*GPL[22]*GPL[65]*GPL[68] -
       8*GPL[23]*GPL[65]*GPL[68] + 8*GPL[22]*GPL[67]*GPL[68] - 16*GPL[23]*GPL[67]*GPL[68] +
       (Pi^2*GPL[69])/2 + 6*GPL[36]*GPL[69] + 2*Pi^2*GPL[70] + (Pi^2*GPL[71])/2 - 6*GPL[69]*GPL[71] -
       Pi^2*GPL[72] + Pi^2*GPL[73] - Pi^2*GPL[74] + 12*GPL[69]*GPL[74] - Pi^2*GPL[75] +
       Pi^2*GPL[76] - Pi^2*GPL[77] + 12*GPL[69]*GPL[77] + GPL[69]*GPL[83] + 24*GPL[23]*GPL[84] +
       2*Pi^2*GPL[7]*GPL[88] - 2*Pi^2*GPL[15]*GPL[88] - 2*Pi^2*GPL[7]*GPL[89] +
       2*Pi^2*GPL[15]*GPL[89] - 48*GPL[14]*GPL[23]*GPL[89] - 16*GPL[22]*GPL[61]*GPL[89] -
       16*GPL[23]*GPL[61]*GPL[89] + 16*GPL[22]*GPL[62]*GPL[89] - 32*GPL[23]*GPL[62]*GPL[89] +
       16*GPL[22]*GPL[66]*GPL[89] + 16*GPL[23]*GPL[66]*GPL[89] - 16*GPL[22]*GPL[68]*GPL[89] +
       32*GPL[23]*GPL[68]*GPL[89] - 24*GPL[36]*GPL[90] + 16*GPL[71]*GPL[90] - 32*GPL[74]*GPL[90] -
       32*GPL[77]*GPL[90] - 4*GPL[83]*GPL[90] - 2*Pi^2*GPL[91] + 24*GPL[69]*GPL[91] -
       64*GPL[90]*GPL[91] - 2*Pi^2*GPL[92] - 2*Pi^2*GPL[93] + 2*Pi^2*GPL[94] - 24*GPL[69]*GPL[94] +
       64*GPL[90]*GPL[94] + 48*GPL[23]*GPL[89]*GPL[105] - 6*GPL[69]*GPL[113] + 24*GPL[90]*GPL[113] -
       8*GPL[61]*GPL[120] + 8*GPL[62]*GPL[120] - 8*GPL[65]*GPL[120] + 8*GPL[66]*GPL[120] +
       8*GPL[67]*GPL[120] - 8*GPL[68]*GPL[120] + 4*GPL[61]*GPL[121] - 4*GPL[62]*GPL[121] +
       4*GPL[65]*GPL[121] - 4*GPL[66]*GPL[121] - 4*GPL[67]*GPL[121] + 4*GPL[68]*GPL[121] -
       24*GPL[14]*GPL[124] - 8*GPL[61]*GPL[124] - 16*GPL[62]*GPL[124] - 8*GPL[65]*GPL[124] +
       8*GPL[66]*GPL[124] - 16*GPL[67]*GPL[124] + 16*GPL[68]*GPL[124] + 24*GPL[105]*GPL[124] -
       8*GPL[61]*GPL[125] + 8*GPL[62]*GPL[125] - 8*GPL[65]*GPL[125] + 8*GPL[66]*GPL[125] +
       8*GPL[67]*GPL[125] - 8*GPL[68]*GPL[125] + 24*GPL[14]*GPL[130] + 12*GPL[61]*GPL[130] +
       12*GPL[62]*GPL[130] + 12*GPL[65]*GPL[130] - 12*GPL[66]*GPL[130] + 12*GPL[67]*GPL[130] -
       12*GPL[68]*GPL[130] - 24*GPL[105]*GPL[130] + 64*GPL[88]*GPL[137] - 64*GPL[89]*GPL[137] -
       24*GPL[88]*GPL[138] + 24*GPL[89]*GPL[138] - 24*GPL[88]*GPL[139] + 6*GPL[88]*GPL[140] +
       6*GPL[15]*GPL[168] + 6*GPL[15]*GPL[172] - 8*GPL[22]*GPL[260] - 8*GPL[23]*GPL[260] -
       16*GPL[5]*GPL[89]*GPL[260] + 4*GPL[22]*GPL[261] - 8*GPL[23]*GPL[261] +
       8*GPL[5]*GPL[89]*GPL[261] - 4*GPL[22]*GPL[262] - 4*GPL[23]*GPL[262] -
       8*GPL[5]*GPL[89]*GPL[262] + 8*GPL[22]*GPL[263] - 16*GPL[23]*GPL[263] +
       16*GPL[5]*GPL[89]*GPL[263] + 12*GPL[22]*GPL[264] + 12*GPL[23]*GPL[264] +
       24*GPL[5]*GPL[89]*GPL[264] - 12*GPL[22]*GPL[265] + 24*GPL[23]*GPL[265] -
       24*GPL[5]*GPL[89]*GPL[265] + 32*GPL[89]*GPL[266] - 24*GPL[89]*GPL[267] + 16*GPL[89]*GPL[268] +
       8*GPL[89]*GPL[269] + 32*GPL[89]*GPL[270] - 24*GPL[89]*GPL[271] + 8*GPL[89]*GPL[272] +
       16*GPL[89]*GPL[273] + 24*GPL[89]*GPL[274] - 24*GPL[89]*GPL[275] - 24*GPL[89]*GPL[276] -
       12*GPL[22]*GPL[277] - 12*GPL[23]*GPL[277] + 6*GPL[5]*GPL[65]*GPL[277] +
       6*GPL[5]*GPL[67]*GPL[277] - 24*GPL[5]*GPL[89]*GPL[277] + 12*GPL[22]*GPL[278] -
       24*GPL[23]*GPL[278] - 6*GPL[5]*GPL[65]*GPL[278] - 6*GPL[5]*GPL[67]*GPL[278] +
       24*GPL[5]*GPL[89]*GPL[278] - 6*GPL[69]*GPL[279] + 24*GPL[90]*GPL[279] - 8*GPL[22]*GPL[280] -
       8*GPL[23]*GPL[280] - 8*GPL[5]*GPL[66]*GPL[280] + 4*GPL[5]*GPL[68]*GPL[280] +
       8*GPL[72]*GPL[280] + 4*GPL[75]*GPL[280] - 16*GPL[90]*GPL[280] + 8*GPL[22]*GPL[281] +
       8*GPL[23]*GPL[281] - 8*GPL[5]*GPL[65]*GPL[281] - 4*GPL[5]*GPL[67]*GPL[281] +
       16*GPL[5]*GPL[89]*GPL[281] + 4*GPL[22]*GPL[282] - 8*GPL[23]*GPL[282] -
       2*GPL[5]*GPL[66]*GPL[282] + 4*GPL[5]*GPL[68]*GPL[282] + 2*GPL[72]*GPL[282] +
       4*GPL[75]*GPL[282] - 8*GPL[90]*GPL[282] - 4*GPL[22]*GPL[283] + 8*GPL[23]*GPL[283] +
       4*GPL[5]*GPL[65]*GPL[283] + 2*GPL[5]*GPL[67]*GPL[283] - 8*GPL[5]*GPL[89]*GPL[283] -
       6*GPL[69]*GPL[284] + 24*GPL[90]*GPL[284] - 4*GPL[22]*GPL[285] - 4*GPL[23]*GPL[285] -
       4*GPL[5]*GPL[66]*GPL[285] + 2*GPL[5]*GPL[68]*GPL[285] + 4*GPL[72]*GPL[285] +
       2*GPL[75]*GPL[285] - 8*GPL[90]*GPL[285] + 4*GPL[22]*GPL[286] + 4*GPL[23]*GPL[286] -
       2*GPL[5]*GPL[65]*GPL[286] - 4*GPL[5]*GPL[67]*GPL[286] + 8*GPL[5]*GPL[89]*GPL[286] +
       8*GPL[22]*GPL[287] - 16*GPL[23]*GPL[287] - 4*GPL[5]*GPL[66]*GPL[287] +
       8*GPL[5]*GPL[68]*GPL[287] + 4*GPL[72]*GPL[287] + 8*GPL[75]*GPL[287] - 16*GPL[90]*GPL[287] -
       8*GPL[22]*GPL[288] + 16*GPL[23]*GPL[288] + 4*GPL[5]*GPL[65]*GPL[288] +
       8*GPL[5]*GPL[67]*GPL[288] - 16*GPL[5]*GPL[89]*GPL[288] + GPL[13]*GPL[291] -
       6*GPL[88]*GPL[291] - 4*GPL[13]*GPL[293] + 24*GPL[88]*GPL[293] + 6*GPL[65]*GPL[295] +
       6*GPL[67]*GPL[295] - 24*GPL[89]*GPL[295] - 4*GPL[15]*GPL[296] - 6*GPL[65]*GPL[297] -
       6*GPL[67]*GPL[297] + 24*GPL[89]*GPL[297] - 6*GPL[65]*GPL[298] - 6*GPL[67]*GPL[298] +
       24*GPL[89]*GPL[298] + 16*GPL[15]*GPL[299] - 12*GPL[65]*GPL[300] - 6*GPL[67]*GPL[300] +
       24*GPL[89]*GPL[300] + 24*GPL[15]*GPL[302] + 8*GPL[65]*GPL[303] + 4*GPL[67]*GPL[303] -
       16*GPL[89]*GPL[303] - 16*GPL[15]*GPL[305] + 4*GPL[65]*GPL[306] + 2*GPL[67]*GPL[306] -
       8*GPL[89]*GPL[306] - 8*GPL[15]*GPL[308] + 16*GPL[65]*GPL[309] + 8*GPL[67]*GPL[309] -
       32*GPL[89]*GPL[309] - 32*GPL[15]*GPL[311] - 6*GPL[65]*GPL[312] - 12*GPL[67]*GPL[312] +
       24*GPL[89]*GPL[312] + 24*GPL[15]*GPL[314] + 2*GPL[65]*GPL[315] + 4*GPL[67]*GPL[315] -
       8*GPL[89]*GPL[315] - 8*GPL[15]*GPL[317] + 4*GPL[65]*GPL[318] + 8*GPL[67]*GPL[318] -
       16*GPL[89]*GPL[318] - 16*GPL[15]*GPL[320] + 8*GPL[65]*GPL[321] + 16*GPL[67]*GPL[321] -
       32*GPL[89]*GPL[321] - 32*GPL[15]*GPL[323] + 12*GPL[22]*GPL[379] + 12*GPL[23]*GPL[379] +
       12*GPL[5]*GPL[66]*GPL[379] - 6*GPL[5]*GPL[68]*GPL[379] - 12*GPL[72]*GPL[379] -
       6*GPL[75]*GPL[379] + 24*GPL[90]*GPL[379] - 12*GPL[22]*GPL[380] + 24*GPL[23]*GPL[380] +
       6*GPL[5]*GPL[66]*GPL[380] - 12*GPL[5]*GPL[68]*GPL[380] - 6*GPL[72]*GPL[380] -
       12*GPL[75]*GPL[380] + 24*GPL[90]*GPL[380] - 12*GPL[23]*GPL[384] - 12*GPL[23]*GPL[387] -
       24*GPL[15]*GPL[389] + 24*GPL[15]*GPL[391] + 24*GPL[15]*GPL[393] + GPL[15]*GPL[421] +
       12*GPL[22]*GPL[61]*GPL[433] + 12*GPL[23]*GPL[61]*GPL[433] - 12*GPL[22]*GPL[62]*GPL[433] +
       24*GPL[23]*GPL[62]*GPL[433] - 24*GPL[23]*GPL[105]*GPL[433] + 24*GPL[124]*GPL[433] -
       24*GPL[130]*GPL[433] + 24*GPL[139]*GPL[433] - 6*GPL[140]*GPL[433] +
       12*GPL[5]*GPL[260]*GPL[433] - 6*GPL[5]*GPL[261]*GPL[433] + 6*GPL[5]*GPL[262]*GPL[433] -
       12*GPL[5]*GPL[263]*GPL[433] - 12*GPL[5]*GPL[264]*GPL[433] + 12*GPL[5]*GPL[265]*GPL[433] -
       24*GPL[266]*GPL[433] + 18*GPL[267]*GPL[433] - 12*GPL[268]*GPL[433] - 6*GPL[269]*GPL[433] -
       24*GPL[270]*GPL[433] + 18*GPL[271]*GPL[433] - 6*GPL[272]*GPL[433] - 12*GPL[273]*GPL[433] -
       12*GPL[274]*GPL[433] + 12*GPL[275]*GPL[433] + 12*GPL[276]*GPL[433] +
       12*GPL[14]*GPL[23]*GPL[434] + 4*GPL[22]*GPL[61]*GPL[434] + 4*GPL[23]*GPL[61]*GPL[434] -
       4*GPL[22]*GPL[66]*GPL[434] - 4*GPL[23]*GPL[66]*GPL[434] - 12*GPL[23]*GPL[105]*GPL[434] +
       4*GPL[5]*GPL[260]*GPL[434] - 2*GPL[5]*GPL[261]*GPL[434] - 6*GPL[5]*GPL[264]*GPL[434] +
       6*GPL[5]*GPL[265]*GPL[434] - 8*GPL[266]*GPL[434] + 6*GPL[267]*GPL[434] - 4*GPL[268]*GPL[434] -
       2*GPL[269]*GPL[434] - 6*GPL[274]*GPL[434] + 6*GPL[275]*GPL[434] + 6*GPL[276]*GPL[434] +
       6*GPL[5]*GPL[277]*GPL[434] - 6*GPL[5]*GPL[278]*GPL[434] - 4*GPL[5]*GPL[281]*GPL[434] +
       2*GPL[5]*GPL[283]*GPL[434] + 6*GPL[295]*GPL[434] - 6*GPL[297]*GPL[434] - 6*GPL[298]*GPL[434] -
       6*GPL[300]*GPL[434] + 4*GPL[303]*GPL[434] + 2*GPL[306]*GPL[434] + 8*GPL[309]*GPL[434] +
       12*GPL[14]*GPL[23]*GPL[435] - 4*GPL[22]*GPL[62]*GPL[435] + 8*GPL[23]*GPL[62]*GPL[435] +
       4*GPL[22]*GPL[68]*GPL[435] - 8*GPL[23]*GPL[68]*GPL[435] - 12*GPL[23]*GPL[105]*GPL[435] +
       2*GPL[5]*GPL[262]*GPL[435] - 4*GPL[5]*GPL[263]*GPL[435] - 6*GPL[5]*GPL[264]*GPL[435] +
       6*GPL[5]*GPL[265]*GPL[435] - 8*GPL[270]*GPL[435] + 6*GPL[271]*GPL[435] - 2*GPL[272]*GPL[435] -
       4*GPL[273]*GPL[435] - 6*GPL[274]*GPL[435] + 6*GPL[275]*GPL[435] + 6*GPL[276]*GPL[435] +
       6*GPL[5]*GPL[277]*GPL[435] - 6*GPL[5]*GPL[278]*GPL[435] - 2*GPL[5]*GPL[286]*GPL[435] +
       4*GPL[5]*GPL[288]*GPL[435] + 6*GPL[295]*GPL[435] - 6*GPL[297]*GPL[435] - 6*GPL[298]*GPL[435] -
       6*GPL[312]*GPL[435] + 2*GPL[315]*GPL[435] + 4*GPL[318]*GPL[435] + 8*GPL[321]*GPL[435] -
       24*GPL[28]*GPL[436] + 6*GPL[29]*GPL[436] - 6*GPL[69]*GPL[436] + 24*GPL[90]*GPL[436] +
       24*GPL[28]*GPL[437] + 12*GPL[5]*GPL[61]*GPL[437] - 12*GPL[5]*GPL[62]*GPL[437] -
       12*GPL[63]*GPL[437] - 12*GPL[64]*GPL[437] - 12*GPL[5]*GPL[66]*GPL[437] +
       12*GPL[5]*GPL[68]*GPL[437] + 12*GPL[72]*GPL[437] + 12*GPL[75]*GPL[437] - 24*GPL[90]*GPL[437] +
       6*GPL[69]*GPL[438] - 24*GPL[90]*GPL[438] + 12*GPL[22]*GPL[439] + 12*GPL[23]*GPL[439] +
       12*GPL[5]*GPL[66]*GPL[439] - 6*GPL[5]*GPL[68]*GPL[439] - 12*GPL[72]*GPL[439] -
       6*GPL[75]*GPL[439] + 24*GPL[90]*GPL[439] - 12*GPL[22]*GPL[440] + 24*GPL[23]*GPL[440] +
       6*GPL[5]*GPL[66]*GPL[440] - 12*GPL[5]*GPL[68]*GPL[440] - 6*GPL[72]*GPL[440] -
       12*GPL[75]*GPL[440] + 24*GPL[90]*GPL[440] - 24*GPL[28]*GPL[441] + 6*GPL[29]*GPL[441] -
       6*GPL[69]*GPL[441] + 24*GPL[90]*GPL[441] + 24*GPL[28]*GPL[442] + 12*GPL[5]*GPL[61]*GPL[442] -
       12*GPL[5]*GPL[62]*GPL[442] - 12*GPL[63]*GPL[442] - 12*GPL[64]*GPL[442] -
       12*GPL[5]*GPL[66]*GPL[442] + 12*GPL[5]*GPL[68]*GPL[442] + 12*GPL[72]*GPL[442] +
       12*GPL[75]*GPL[442] - 24*GPL[90]*GPL[442] - 4*GPL[22]*GPL[443] + 8*GPL[23]*GPL[443] +
       2*GPL[5]*GPL[66]*GPL[443] - 4*GPL[5]*GPL[68]*GPL[443] - 2*GPL[72]*GPL[443] -
       4*GPL[75]*GPL[443] + 8*GPL[90]*GPL[443] - 8*GPL[28]*GPL[444] + 6*GPL[29]*GPL[444] -
       6*GPL[69]*GPL[444] + 8*GPL[90]*GPL[444] + 8*GPL[28]*GPL[445] + 4*GPL[5]*GPL[61]*GPL[445] -
       4*GPL[5]*GPL[62]*GPL[445] - 4*GPL[63]*GPL[445] - 4*GPL[64]*GPL[445] -
       4*GPL[5]*GPL[66]*GPL[445] + 4*GPL[5]*GPL[68]*GPL[445] + 4*GPL[72]*GPL[445] +
       4*GPL[75]*GPL[445] - 8*GPL[90]*GPL[445] + 4*GPL[22]*GPL[446] + 4*GPL[23]*GPL[446] +
       4*GPL[5]*GPL[66]*GPL[446] - 2*GPL[5]*GPL[68]*GPL[446] - 4*GPL[72]*GPL[446] -
       2*GPL[75]*GPL[446] + 8*GPL[90]*GPL[446] - 8*GPL[28]*GPL[447] + 6*GPL[29]*GPL[447] -
       6*GPL[69]*GPL[447] + 8*GPL[90]*GPL[447] + 8*GPL[28]*GPL[448] + 4*GPL[5]*GPL[61]*GPL[448] -
       4*GPL[5]*GPL[62]*GPL[448] - 4*GPL[63]*GPL[448] - 4*GPL[64]*GPL[448] -
       4*GPL[5]*GPL[66]*GPL[448] + 4*GPL[5]*GPL[68]*GPL[448] + 4*GPL[72]*GPL[448] +
       4*GPL[75]*GPL[448] - 8*GPL[90]*GPL[448] + 24*GPL[15]*GPL[449] - 24*GPL[15]*GPL[451] -
       24*GPL[15]*GPL[452] + 24*GPL[15]*GPL[454] + 24*GPL[15]*GPL[456] + 24*GPL[15]*GPL[457] -
       24*GPL[15]*GPL[459] + 24*GPL[15]*GPL[460] + 8*GPL[15]*GPL[463] + 8*GPL[15]*GPL[464] -
       8*GPL[15]*GPL[466] + 8*GPL[15]*GPL[469] + 8*GPL[15]*GPL[470] - 8*GPL[15]*GPL[472] -
       16*GPL[22]*GPL[473] - 16*GPL[23]*GPL[473] - 16*GPL[5]*GPL[66]*GPL[473] +
       8*GPL[5]*GPL[68]*GPL[473] + 16*GPL[72]*GPL[473] + 8*GPL[75]*GPL[473] - 32*GPL[90]*GPL[473] +
       16*GPL[22]*GPL[474] - 32*GPL[23]*GPL[474] - 8*GPL[5]*GPL[66]*GPL[474] +
       16*GPL[5]*GPL[68]*GPL[474] + 8*GPL[72]*GPL[474] + 16*GPL[75]*GPL[474] - 32*GPL[90]*GPL[474] +
       64*GPL[28]*GPL[475] - 24*GPL[29]*GPL[475] + 24*GPL[69]*GPL[475] - 64*GPL[90]*GPL[475] -
       64*GPL[28]*GPL[476] - 32*GPL[5]*GPL[61]*GPL[476] + 32*GPL[5]*GPL[62]*GPL[476] +
       32*GPL[63]*GPL[476] + 32*GPL[64]*GPL[476] + 32*GPL[5]*GPL[66]*GPL[476] -
       32*GPL[5]*GPL[68]*GPL[476] - 32*GPL[72]*GPL[476] - 32*GPL[75]*GPL[476] + 64*GPL[90]*GPL[476] -
       6*GPL[13]*GPL[478] + 12*GPL[65]*GPL[478] + 12*GPL[67]*GPL[478] + 24*GPL[88]*GPL[478] -
       24*GPL[89]*GPL[478] + 16*GPL[13]*GPL[479] - 32*GPL[65]*GPL[479] - 32*GPL[67]*GPL[479] -
       64*GPL[88]*GPL[479] + 64*GPL[89]*GPL[479] - 64*GPL[15]*GPL[480] - 32*GPL[15]*GPL[485] -
       32*GPL[15]*GPL[487] - 64*GPL[15]*GPL[488] + 64*GPL[15]*GPL[491] + 64*GPL[15]*GPL[492] +
       12*GPL[23]*GPL[549] + 12*GPL[23]*GPL[551] - 6*GPL[15]*GPL[580] - 24*GPL[23]*GPL[611] -
       6*GPL[15]*GPL[650] - 6*GPL[15]*GPL[653] - 64*GPL[715] + 24*GPL[716] + 24*GPL[717] -
       6*GPL[718] - 12*GPL[23]*GPL[817] - 6*GPL[5]*GPL[66]*GPL[817] + 6*GPL[5]*GPL[68]*GPL[817] -
       6*GPL[69]*GPL[817] + 6*GPL[72]*GPL[817] + 6*GPL[75]*GPL[817] + 6*GPL[15]*GPL[821] -
       8*GPL[5]*GPL[1162] + 4*GPL[5]*GPL[1163] - 2*GPL[5]*GPL[1164] + 4*GPL[5]*GPL[1165] +
       6*GPL[5]*GPL[1166] - 6*GPL[5]*GPL[1167] - 4*GPL[5]*GPL[1168] + 2*GPL[5]*GPL[1169] -
       4*GPL[5]*GPL[1170] + 8*GPL[5]*GPL[1171] + 6*GPL[5]*GPL[1172] - 6*GPL[5]*GPL[1173] +
       12*GPL[5]*GPL[1174] - 6*GPL[5]*GPL[1175] + 6*GPL[5]*GPL[1176] - 12*GPL[5]*GPL[1177] -
       12*GPL[5]*GPL[1178] + 12*GPL[5]*GPL[1179] + 32*GPL[1180] - 12*GPL[1181] - 24*GPL[1182] +
       6*GPL[1183] + 16*GPL[1184] - 12*GPL[1185] + 8*GPL[1186] + 4*GPL[1187] + 8*GPL[1188] -
       6*GPL[1189] + 2*GPL[1190] + 4*GPL[1191] + 6*GPL[1192] - 6*GPL[1193] - 6*GPL[1194] +
       32*GPL[1195] - 12*GPL[1196] - 24*GPL[1197] + 6*GPL[1198] + 8*GPL[1199] - 6*GPL[1200] +
       4*GPL[1201] + 2*GPL[1202] + 16*GPL[1203] - 12*GPL[1204] + 4*GPL[1205] + 8*GPL[1206] +
       6*GPL[1207] - 6*GPL[1208] - 6*GPL[1209] + 24*GPL[1210] - 6*GPL[1211] - 24*GPL[1212] +
       18*GPL[1213] - 12*GPL[1214] - 6*GPL[1215] - 24*GPL[1216] + 18*GPL[1217] - 6*GPL[1218] -
       12*GPL[1219] - 12*GPL[1220] + 12*GPL[1221] + 12*GPL[1222] + 12*GPL[23]*GPL[1223] +
       6*GPL[5]*GPL[66]*GPL[1223] - 6*GPL[5]*GPL[68]*GPL[1223] + 6*GPL[69]*GPL[1223] -
       6*GPL[72]*GPL[1223] - 6*GPL[75]*GPL[1223] + 12*GPL[23]*GPL[1224] +
       6*GPL[5]*GPL[66]*GPL[1224] - 6*GPL[5]*GPL[68]*GPL[1224] + 6*GPL[69]*GPL[1224] -
       6*GPL[72]*GPL[1224] - 6*GPL[75]*GPL[1224] + 12*GPL[5]*GPL[1225] - 12*GPL[5]*GPL[1226] -
       12*GPL[5]*GPL[1227] + 6*GPL[5]*GPL[1228] - 6*GPL[5]*GPL[1229] + 12*GPL[5]*GPL[1230] -
       6*GPL[15]*GPL[1231] - 6*GPL[15]*GPL[1232] - 6*GPL[5]*GPL[1233] + 6*GPL[5]*GPL[1234] +
       12*GPL[15]*GPL[1235] - 8*GPL[5]*GPL[1236] - 8*GPL[15]*GPL[1236] + 8*GPL[5]*GPL[1237] +
       4*GPL[5]*GPL[1238] - 4*GPL[15]*GPL[1238] - 4*GPL[5]*GPL[1239] + 6*GPL[15]*GPL[1240] -
       2*GPL[5]*GPL[1241] - 2*GPL[15]*GPL[1241] + 2*GPL[5]*GPL[1242] + 4*GPL[5]*GPL[1243] -
       4*GPL[15]*GPL[1243] - 4*GPL[5]*GPL[1244] - 6*GPL[15]*GPL[1245] + 6*GPL[5]*GPL[1246] +
       6*GPL[15]*GPL[1246] - 6*GPL[5]*GPL[1247] + 6*GPL[15]*GPL[1247] + 12*GPL[15]*GPL[1248] -
       6*GPL[15]*GPL[1249] - 6*GPL[5]*GPL[1250] + 6*GPL[5]*GPL[1251] + 6*GPL[15]*GPL[1252] -
       4*GPL[5]*GPL[1253] - 4*GPL[15]*GPL[1253] + 4*GPL[5]*GPL[1254] + 2*GPL[5]*GPL[1255] -
       2*GPL[15]*GPL[1255] - 2*GPL[5]*GPL[1256] + 12*GPL[15]*GPL[1257] - 4*GPL[5]*GPL[1258] -
       4*GPL[15]*GPL[1258] + 4*GPL[5]*GPL[1259] + 8*GPL[5]*GPL[1260] - 8*GPL[15]*GPL[1260] -
       8*GPL[5]*GPL[1261] - 6*GPL[15]*GPL[1262] + 6*GPL[5]*GPL[1263] + 6*GPL[15]*GPL[1263] -
       6*GPL[5]*GPL[1264] + 6*GPL[15]*GPL[1264] + 12*GPL[15]*GPL[1265] + GPL[1274] + 6*GPL[1275] -
       4*GPL[1276] - 24*GPL[1277] - 6*GPL[1278] + 16*GPL[1279] - 24*GPL[1280] + 64*GPL[1281] +
       6*GPL[1282] - 24*GPL[1283] + 12*GPL[1284] + GPL[1285] - 12*GPL[1286] - 12*GPL[1287] -
       4*GPL[1288] - 18*GPL[1289] + 12*GPL[1290] + 6*GPL[1291] + 24*GPL[1292] - 18*GPL[1293] +
       6*GPL[1294] + 12*GPL[1295] + 24*GPL[1296] - 6*GPL[1297] + 16*GPL[1298] - 6*GPL[1299] +
       6*GPL[1300] + 24*GPL[1301] - 24*GPL[1302] - 6*GPL[1303] - 6*GPL[1304] + 6*GPL[1305] +
       6*GPL[1306] + 24*GPL[1307] + 12*GPL[1308] - 12*GPL[1309] + 12*GPL[1310] - 8*GPL[1311] +
       8*GPL[1312] - 8*GPL[1313] - 4*GPL[1314] + 4*GPL[1315] - 4*GPL[1316] - 16*GPL[1317] +
       16*GPL[1318] - 16*GPL[1319] + 6*GPL[1320] - 6*GPL[1321] + 6*GPL[1322] - 2*GPL[1323] +
       2*GPL[1324] - 2*GPL[1325] - 4*GPL[1326] + 4*GPL[1327] - 4*GPL[1328] - 8*GPL[1329] +
       8*GPL[1330] - 8*GPL[1331] + 12*GPL[1332] - 32*GPL[1333] + 6*GPL[1334] - 6*GPL[1335] -
       6*GPL[1336] + 6*GPL[1337] - 6*GPL[1338] + 6*GPL[1339] - 12*GPL[1340] + 32*GPL[1341] +
       12*GPL[1342] - 32*GPL[1343] - 6*GPL[1344] + 6*GPL[1345] + 24*GPL[1346] - 24*GPL[1347] -
       6*GPL[1348] - 6*GPL[1349] + 6*GPL[1350] + 6*GPL[1351] + 24*GPL[1352] + 6*GPL[1353] -
       6*GPL[1354] + 6*GPL[1355] - 4*GPL[1356] + 4*GPL[1357] - 4*GPL[1358] - 2*GPL[1359] +
       2*GPL[1360] - 2*GPL[1361] - 8*GPL[1362] + 8*GPL[1363] - 8*GPL[1364] + 12*GPL[1365] -
       12*GPL[1366] + 12*GPL[1367] - 4*GPL[1368] + 4*GPL[1369] - 4*GPL[1370] - 8*GPL[1371] +
       8*GPL[1372] - 8*GPL[1373] - 16*GPL[1374] + 16*GPL[1375] - 16*GPL[1376] + 12*GPL[1377] -
       32*GPL[1378] + 6*GPL[1379] - 6*GPL[1380] - 6*GPL[1381] + 6*GPL[1382] - 6*GPL[1383] +
       6*GPL[1384] - 12*GPL[1385] + 32*GPL[1386] + 12*GPL[1387] - 32*GPL[1388] -
       18*GPL[15]*GPL[1462] - 18*GPL[15]*GPL[1465] + 6*GPL[1469] + 18*GPL[1472] - 18*GPL[1473] +
       18*GPL[1476] - 18*GPL[1477] - 6*GPL[1675] - 6*GPL[5]*GPL[1774] - 6*GPL[15]*GPL[1774] +
       6*GPL[5]*GPL[1775] - 6*GPL[15]*GPL[1775] + 12*GPL[5]*GPL[1776] + 12*GPL[15]*GPL[1776] -
       6*GPL[5]*GPL[1777] + 6*GPL[15]*GPL[1777] + 6*GPL[5]*GPL[1778] + 6*GPL[15]*GPL[1778] -
       12*GPL[5]*GPL[1779] + 12*GPL[15]*GPL[1779] - 6*GPL[5]*GPL[1780] - 6*GPL[15]*GPL[1780] +
       6*GPL[5]*GPL[1781] - 6*GPL[15]*GPL[1781] + 6*GPL[1829] + 6*GPL[1830] - 6*GPL[1831] +
       6*GPL[1832] - 6*GPL[1833] - 24*GPL[1835] - 12*GPL[1836] + 12*GPL[1837] - 6*GPL[1838] +
       6*GPL[1839] - 24*GPL[1840] + 24*GPL[1841] - 6*GPL[1842] + 6*GPL[1843] - 12*GPL[1844] +
       12*GPL[1845] - 24*GPL[1846] + 24*GPL[1847] + 6*GPL[1851] + 6*GPL[1852] - 6*GPL[1853] +
       6*GPL[1854] - 6*GPL[1855] - 12*GPL[23]*GPL[2055] - 6*GPL[29]*GPL[2055] -
       6*GPL[5]*GPL[61]*GPL[2055] + 6*GPL[5]*GPL[62]*GPL[2055] + 6*GPL[63]*GPL[2055] +
       6*GPL[64]*GPL[2055] - 6*GPL[5]*GPL[61]*GPL[2056] + 6*GPL[63]*GPL[2056] +
       6*GPL[5]*GPL[66]*GPL[2056] - 6*GPL[72]*GPL[2056] + 6*GPL[5]*GPL[62]*GPL[2057] +
       6*GPL[64]*GPL[2057] - 6*GPL[5]*GPL[68]*GPL[2057] - 6*GPL[75]*GPL[2057] -
       12*GPL[23]*GPL[2058] - 6*GPL[29]*GPL[2058] - 6*GPL[5]*GPL[61]*GPL[2058] +
       6*GPL[5]*GPL[62]*GPL[2058] + 6*GPL[63]*GPL[2058] + 6*GPL[64]*GPL[2058] -
       12*GPL[23]*GPL[2059] - 6*GPL[5]*GPL[66]*GPL[2059] + 6*GPL[5]*GPL[68]*GPL[2059] -
       6*GPL[69]*GPL[2059] + 6*GPL[72]*GPL[2059] + 6*GPL[75]*GPL[2059] - 6*GPL[5]*GPL[61]*GPL[2060] +
       6*GPL[63]*GPL[2060] + 6*GPL[5]*GPL[66]*GPL[2060] - 6*GPL[72]*GPL[2060] +
       6*GPL[5]*GPL[62]*GPL[2061] + 6*GPL[64]*GPL[2061] - 6*GPL[5]*GPL[68]*GPL[2061] -
       6*GPL[75]*GPL[2061] - 12*GPL[23]*GPL[2066] - 6*GPL[29]*GPL[2066] -
       6*GPL[5]*GPL[61]*GPL[2066] + 6*GPL[5]*GPL[62]*GPL[2066] + 6*GPL[63]*GPL[2066] +
       6*GPL[64]*GPL[2066] + 2*GPL[5]*GPL[61]*GPL[2067] - 2*GPL[63]*GPL[2067] -
       2*GPL[5]*GPL[66]*GPL[2067] + 2*GPL[72]*GPL[2067] - 2*GPL[5]*GPL[62]*GPL[2068] -
       2*GPL[64]*GPL[2068] + 2*GPL[5]*GPL[68]*GPL[2068] + 2*GPL[75]*GPL[2068] -
       12*GPL[23]*GPL[2069] - 6*GPL[29]*GPL[2069] - 6*GPL[5]*GPL[61]*GPL[2069] +
       6*GPL[5]*GPL[62]*GPL[2069] + 6*GPL[63]*GPL[2069] + 6*GPL[64]*GPL[2069] +
       2*GPL[5]*GPL[61]*GPL[2070] - 2*GPL[63]*GPL[2070] - 2*GPL[5]*GPL[66]*GPL[2070] +
       2*GPL[72]*GPL[2070] - 2*GPL[5]*GPL[62]*GPL[2071] - 2*GPL[64]*GPL[2071] +
       2*GPL[5]*GPL[68]*GPL[2071] + 2*GPL[75]*GPL[2071] + 6*GPL[7]*GPL[2072] - 6*GPL[15]*GPL[2072] -
       6*GPL[7]*GPL[2073] + 6*GPL[15]*GPL[2073] + 6*GPL[15]*GPL[2074] - 6*GPL[5]*GPL[2075] -
       6*GPL[15]*GPL[2075] + 6*GPL[5]*GPL[2076] - 6*GPL[15]*GPL[2076] + 6*GPL[7]*GPL[2077] -
       6*GPL[15]*GPL[2077] - 6*GPL[7]*GPL[2078] + 6*GPL[15]*GPL[2078] + 6*GPL[5]*GPL[2079] -
       6*GPL[15]*GPL[2079] + 6*GPL[7]*GPL[2080] - 6*GPL[15]*GPL[2080] - 6*GPL[7]*GPL[2081] +
       6*GPL[15]*GPL[2081] + 12*GPL[5]*GPL[2082] + 12*GPL[15]*GPL[2082] - 12*GPL[5]*GPL[2083] +
       12*GPL[15]*GPL[2083] - 24*GPL[7]*GPL[2084] + 24*GPL[15]*GPL[2084] + 24*GPL[7]*GPL[2085] -
       24*GPL[15]*GPL[2085] - 6*GPL[5]*GPL[2086] - 6*GPL[15]*GPL[2086] + 6*GPL[7]*GPL[2087] -
       6*GPL[15]*GPL[2087] - 6*GPL[7]*GPL[2088] + 6*GPL[15]*GPL[2088] + 6*GPL[15]*GPL[2089] -
       6*GPL[5]*GPL[2090] - 6*GPL[15]*GPL[2090] + 6*GPL[5]*GPL[2091] - 6*GPL[15]*GPL[2091] +
       6*GPL[7]*GPL[2092] - 6*GPL[15]*GPL[2092] - 6*GPL[7]*GPL[2093] + 6*GPL[15]*GPL[2093] +
       6*GPL[15]*GPL[2094] - 18*GPL[15]*GPL[2095] + 12*GPL[5]*GPL[2096] + 12*GPL[15]*GPL[2096] -
       6*GPL[5]*GPL[2097] + 6*GPL[15]*GPL[2097] - 18*GPL[15]*GPL[2098] + 6*GPL[5]*GPL[2099] +
       6*GPL[15]*GPL[2099] - 12*GPL[5]*GPL[2100] + 12*GPL[15]*GPL[2100] + 6*GPL[15]*GPL[2101] -
       6*GPL[5]*GPL[2102] - 6*GPL[15]*GPL[2102] + 6*GPL[5]*GPL[2103] - 6*GPL[15]*GPL[2103] +
       6*GPL[7]*GPL[2104] - 6*GPL[15]*GPL[2104] - 6*GPL[7]*GPL[2105] + 6*GPL[15]*GPL[2105] +
       6*GPL[15]*GPL[2106] - 6*GPL[5]*GPL[2107] - 6*GPL[15]*GPL[2107] + 6*GPL[5]*GPL[2108] -
       6*GPL[15]*GPL[2108] + 6*GPL[5]*GPL[2109] - 6*GPL[15]*GPL[2109] + 6*GPL[7]*GPL[2110] -
       6*GPL[15]*GPL[2110] - 6*GPL[7]*GPL[2111] + 6*GPL[15]*GPL[2111] + 12*GPL[5]*GPL[2112] +
       12*GPL[15]*GPL[2112] - 12*GPL[5]*GPL[2113] + 12*GPL[15]*GPL[2113] - 24*GPL[7]*GPL[2114] +
       24*GPL[15]*GPL[2114] + 24*GPL[7]*GPL[2115] - 24*GPL[15]*GPL[2115] - 6*GPL[5]*GPL[2116] -
       6*GPL[15]*GPL[2116] + 6*GPL[7]*GPL[2117] - 6*GPL[15]*GPL[2117] - 6*GPL[7]*GPL[2118] +
       6*GPL[15]*GPL[2118] + 6*GPL[15]*GPL[2136] - 6*GPL[5]*GPL[2137] - 6*GPL[15]*GPL[2137] +
       6*GPL[5]*GPL[2138] - 6*GPL[15]*GPL[2138] + 6*GPL[7]*GPL[2139] - 6*GPL[15]*GPL[2139] -
       6*GPL[7]*GPL[2140] + 6*GPL[15]*GPL[2140] - 6*GPL[15]*GPL[2141] + 2*GPL[5]*GPL[2142] +
       2*GPL[15]*GPL[2142] - 4*GPL[5]*GPL[2143] + 4*GPL[15]*GPL[2143] + 6*GPL[15]*GPL[2144] -
       6*GPL[5]*GPL[2145] - 6*GPL[15]*GPL[2145] + 6*GPL[5]*GPL[2146] - 6*GPL[15]*GPL[2146] +
       6*GPL[7]*GPL[2147] - 6*GPL[15]*GPL[2147] - 6*GPL[7]*GPL[2148] + 6*GPL[15]*GPL[2148] -
       6*GPL[15]*GPL[2149] - 2*GPL[5]*GPL[2150] + 2*GPL[15]*GPL[2150] - 2*GPL[7]*GPL[2151] +
       2*GPL[15]*GPL[2151] + 2*GPL[7]*GPL[2152] - 2*GPL[15]*GPL[2152] + 4*GPL[5]*GPL[2153] +
       4*GPL[15]*GPL[2153] - 4*GPL[5]*GPL[2154] + 4*GPL[15]*GPL[2154] - 8*GPL[7]*GPL[2155] +
       8*GPL[15]*GPL[2155] + 8*GPL[7]*GPL[2156] - 8*GPL[15]*GPL[2156] + 2*GPL[5]*GPL[2157] +
       2*GPL[15]*GPL[2157] - 2*GPL[7]*GPL[2158] + 2*GPL[15]*GPL[2158] + 2*GPL[7]*GPL[2159] -
       2*GPL[15]*GPL[2159] + 6*GPL[15]*GPL[2160] - 6*GPL[5]*GPL[2161] - 6*GPL[15]*GPL[2161] +
       6*GPL[5]*GPL[2162] - 6*GPL[15]*GPL[2162] + 6*GPL[7]*GPL[2163] - 6*GPL[15]*GPL[2163] -
       6*GPL[7]*GPL[2164] + 6*GPL[15]*GPL[2164] - 6*GPL[15]*GPL[2165] + 4*GPL[5]*GPL[2166] +
       4*GPL[15]*GPL[2166] - 2*GPL[5]*GPL[2167] + 2*GPL[15]*GPL[2167] + 6*GPL[15]*GPL[2168] -
       6*GPL[5]*GPL[2169] - 6*GPL[15]*GPL[2169] + 6*GPL[5]*GPL[2170] - 6*GPL[15]*GPL[2170] +
       6*GPL[7]*GPL[2171] - 6*GPL[15]*GPL[2171] - 6*GPL[7]*GPL[2172] + 6*GPL[15]*GPL[2172] -
       6*GPL[15]*GPL[2173] - 2*GPL[5]*GPL[2174] + 2*GPL[15]*GPL[2174] - 2*GPL[7]*GPL[2175] +
       2*GPL[15]*GPL[2175] + 2*GPL[7]*GPL[2176] - 2*GPL[15]*GPL[2176] + 4*GPL[5]*GPL[2177] +
       4*GPL[15]*GPL[2177] - 4*GPL[5]*GPL[2178] + 4*GPL[15]*GPL[2178] - 8*GPL[7]*GPL[2179] +
       8*GPL[15]*GPL[2179] + 8*GPL[7]*GPL[2180] - 8*GPL[15]*GPL[2180] + 2*GPL[5]*GPL[2181] +
       2*GPL[15]*GPL[2181] - 2*GPL[7]*GPL[2182] + 2*GPL[15]*GPL[2182] + 2*GPL[7]*GPL[2183] -
       2*GPL[15]*GPL[2183] - 6*GPL[2184] - 6*GPL[2185] + 6*GPL[2186] + 6*GPL[2187] + 6*GPL[2188] -
       6*GPL[2189] + 6*GPL[2190] - 6*GPL[2191] - 6*GPL[2192] - 6*GPL[2193] + 6*GPL[2194] -
       6*GPL[2195] + 24*GPL[2196] + 6*GPL[2197] + 6*GPL[2198] - 6*GPL[2199] - 6*GPL[2200] -
       6*GPL[2201] + 6*GPL[2202] - 24*GPL[2203] - 12*GPL[2204] + 12*GPL[2205] - 12*GPL[2206] +
       12*GPL[2207] + 24*GPL[2208] + 24*GPL[2209] + 24*GPL[2210] - 24*GPL[2211] - 24*GPL[2212] +
       6*GPL[2213] + 6*GPL[2214] - 6*GPL[2215] - 6*GPL[2216] - 6*GPL[2217] + 6*GPL[2218] +
       6*GPL[2219] + 6*GPL[2220] - 6*GPL[2221] + 6*GPL[2222] - 6*GPL[2223] - 6*GPL[2224] -
       6*GPL[2225] + 6*GPL[2226] + 6*GPL[2227] - 24*GPL[2228] + 18*GPL[2229] - 18*GPL[2230] -
       12*GPL[2231] + 12*GPL[2232] - 6*GPL[2233] + 6*GPL[2234] - 24*GPL[2235] + 24*GPL[2236] +
       18*GPL[2237] - 18*GPL[2238] - 6*GPL[2239] + 6*GPL[2240] - 12*GPL[2241] + 12*GPL[2242] -
       24*GPL[2243] + 24*GPL[2244] + 6*GPL[2245] + 6*GPL[2246] - 6*GPL[2247] + 6*GPL[2248] -
       6*GPL[2249] - 6*GPL[2250] - 6*GPL[2251] + 6*GPL[2252] - 6*GPL[2253] + 24*GPL[2254] -
       6*GPL[2255] + 6*GPL[2256] + 6*GPL[2257] - 6*GPL[2258] + 6*GPL[2259] - 6*GPL[2260] +
       6*GPL[2261] + 6*GPL[2262] - 6*GPL[2263] - 6*GPL[2264] - 6*GPL[2265] + 6*GPL[2266] -
       24*GPL[2267] - 12*GPL[2268] + 12*GPL[2269] - 12*GPL[2270] + 12*GPL[2271] + 24*GPL[2272] +
       24*GPL[2273] + 24*GPL[2274] - 24*GPL[2275] - 24*GPL[2276] + 6*GPL[2277] + 6*GPL[2278] -
       6*GPL[2279] - 6*GPL[2280] - 6*GPL[2281] + 6*GPL[2282] - 6*GPL[2283] + 24*GPL[2284] +
       6*GPL[2315] + 6*GPL[2316] + 6*GPL[2317] - 6*GPL[2318] + 6*GPL[2319] - 6*GPL[2320] -
       6*GPL[2321] - 8*GPL[2322] - 6*GPL[2323] + 6*GPL[2324] + 6*GPL[2325] - 6*GPL[2326] -
       2*GPL[2327] + 2*GPL[2328] - 4*GPL[2329] + 4*GPL[2330] - 8*GPL[2331] + 8*GPL[2332] +
       6*GPL[2333] + 6*GPL[2334] - 6*GPL[2335] + 6*GPL[2336] - 6*GPL[2337] - 6*GPL[2338] -
       6*GPL[2339] + 6*GPL[2340] - 6*GPL[2341] + 8*GPL[2342] - 2*GPL[2343] - 2*GPL[2344] +
       2*GPL[2345] + 2*GPL[2346] + 2*GPL[2347] - 2*GPL[2348] - 8*GPL[2349] - 4*GPL[2350] +
       4*GPL[2351] - 4*GPL[2352] + 4*GPL[2353] + 8*GPL[2354] + 8*GPL[2355] + 8*GPL[2356] -
       8*GPL[2357] - 8*GPL[2358] - 2*GPL[2359] - 2*GPL[2360] + 2*GPL[2361] + 2*GPL[2362] +
       2*GPL[2363] - 2*GPL[2364] + 6*GPL[2365] + 6*GPL[2366] + 6*GPL[2367] - 6*GPL[2368] +
       6*GPL[2369] - 6*GPL[2370] - 6*GPL[2371] - 8*GPL[2372] - 6*GPL[2373] + 6*GPL[2374] +
       6*GPL[2375] - 6*GPL[2376] - 4*GPL[2377] + 4*GPL[2378] - 2*GPL[2379] + 2*GPL[2380] -
       8*GPL[2381] + 8*GPL[2382] + 6*GPL[2383] + 6*GPL[2384] - 6*GPL[2385] + 6*GPL[2386] -
       6*GPL[2387] - 6*GPL[2388] - 6*GPL[2389] + 6*GPL[2390] - 6*GPL[2391] + 8*GPL[2392] -
       2*GPL[2393] - 2*GPL[2394] + 2*GPL[2395] + 2*GPL[2396] + 2*GPL[2397] - 2*GPL[2398] -
       8*GPL[2399] - 4*GPL[2400] + 4*GPL[2401] - 4*GPL[2402] + 4*GPL[2403] + 8*GPL[2404] +
       8*GPL[2405] + 8*GPL[2406] - 8*GPL[2407] - 8*GPL[2408] - 2*GPL[2409] - 2*GPL[2410] +
       2*GPL[2411] + 2*GPL[2412] + 2*GPL[2413] - 2*GPL[2414] + 48*GPL[23]*GPL[2415] +
       24*GPL[29]*GPL[2415] + 24*GPL[5]*GPL[61]*GPL[2415] - 24*GPL[5]*GPL[62]*GPL[2415] -
       24*GPL[63]*GPL[2415] - 24*GPL[64]*GPL[2415] + 8*GPL[5]*GPL[61]*GPL[2416] -
       8*GPL[63]*GPL[2416] - 8*GPL[5]*GPL[66]*GPL[2416] + 8*GPL[72]*GPL[2416] -
       8*GPL[5]*GPL[62]*GPL[2417] - 8*GPL[64]*GPL[2417] + 8*GPL[5]*GPL[68]*GPL[2417] +
       8*GPL[75]*GPL[2417] + 24*GPL[15]*GPL[2418] - 24*GPL[15]*GPL[2419] + 24*GPL[5]*GPL[2420] +
       24*GPL[15]*GPL[2420] - 24*GPL[5]*GPL[2421] + 24*GPL[15]*GPL[2421] - 24*GPL[7]*GPL[2422] +
       24*GPL[15]*GPL[2422] + 24*GPL[7]*GPL[2423] - 24*GPL[15]*GPL[2423] + 24*GPL[15]*GPL[2424] -
       16*GPL[5]*GPL[2425] - 16*GPL[15]*GPL[2425] + 8*GPL[5]*GPL[2426] - 8*GPL[15]*GPL[2426] +
       24*GPL[15]*GPL[2427] - 8*GPL[5]*GPL[2428] - 8*GPL[15]*GPL[2428] + 16*GPL[5]*GPL[2429] -
       16*GPL[15]*GPL[2429] - 24*GPL[15]*GPL[2430] + 24*GPL[5]*GPL[2431] + 24*GPL[15]*GPL[2431] -
       24*GPL[5]*GPL[2432] + 24*GPL[15]*GPL[2432] - 24*GPL[7]*GPL[2433] + 24*GPL[15]*GPL[2433] +
       24*GPL[7]*GPL[2434] - 24*GPL[15]*GPL[2434] + 24*GPL[15]*GPL[2435] - 8*GPL[5]*GPL[2436] +
       8*GPL[15]*GPL[2436] - 8*GPL[7]*GPL[2437] + 8*GPL[15]*GPL[2437] + 8*GPL[7]*GPL[2438] -
       8*GPL[15]*GPL[2438] - 32*GPL[5]*GPL[2439] - 32*GPL[15]*GPL[2439] + 32*GPL[5]*GPL[2440] -
       32*GPL[15]*GPL[2440] + 64*GPL[7]*GPL[2441] - 64*GPL[15]*GPL[2441] - 64*GPL[7]*GPL[2442] +
       64*GPL[15]*GPL[2442] - 24*GPL[15]*GPL[2443] + 8*GPL[5]*GPL[2444] + 8*GPL[15]*GPL[2444] -
       8*GPL[7]*GPL[2445] + 8*GPL[15]*GPL[2445] + 8*GPL[7]*GPL[2446] - 8*GPL[15]*GPL[2446] +
       24*GPL[2453] - 64*GPL[2454] - 6*GPL[2455] + 24*GPL[2456] + 24*GPL[2457] - 64*GPL[2458] -
       24*GPL[2459] - 24*GPL[2460] - 24*GPL[2461] + 24*GPL[2462] - 24*GPL[2463] + 24*GPL[2464] +
       24*GPL[2465] + 64*GPL[2466] + 24*GPL[2467] - 24*GPL[2468] - 24*GPL[2469] + 24*GPL[2470] +
       16*GPL[2471] - 16*GPL[2472] + 8*GPL[2473] - 8*GPL[2474] + 32*GPL[2475] - 32*GPL[2476] -
       24*GPL[2477] + 24*GPL[2478] + 8*GPL[2479] - 8*GPL[2480] + 16*GPL[2481] - 16*GPL[2482] +
       32*GPL[2483] - 32*GPL[2484] - 24*GPL[2485] - 24*GPL[2486] + 24*GPL[2487] - 24*GPL[2488] +
       24*GPL[2489] + 24*GPL[2490] + 24*GPL[2491] - 24*GPL[2492] + 24*GPL[2493] - 64*GPL[2494] +
       24*GPL[2495] - 64*GPL[2496] - 8*GPL[2497] - 8*GPL[2498] + 8*GPL[2499] + 8*GPL[2500] +
       8*GPL[2501] - 8*GPL[2502] + 64*GPL[2503] + 32*GPL[2504] - 32*GPL[2505] + 32*GPL[2506] -
       32*GPL[2507] - 64*GPL[2508] - 64*GPL[2509] - 64*GPL[2510] + 64*GPL[2511] + 64*GPL[2512] -
       24*GPL[2513] + 64*GPL[2514] - 8*GPL[2515] - 8*GPL[2516] + 8*GPL[2517] + 8*GPL[2518] +
       8*GPL[2519] - 8*GPL[2520] - (8*GPL[7]*Zeta[3])/3 - (8*GPL[16]*Zeta[3])/3)};

